Planning through Workspace Constraint Satisfaction and Optimization

In this work, we present a workspace-based planning framework, which though using redundant workspace key-points to represent robot states, can take advantage of the interpretable geometric information to derive good quality collision-free paths for even complex robots. Using workspace geometries, we first find collision-free piece-wise linear paths for each key point so that at the endpoints of each segment, the distance constraints are satisfied among the key points. Using these piece-wise linear paths as initial conditions, we can perform optimization steps to quickly find paths that satisfy various constraints and piece together all segments to obtain a valid path. We show that these adjusted paths are unlikely to create a collision, and the proposed approach is fast and can produce good quality results.

==> fig/PlotFig4.m <==
function PlotFig4


x1 = [0.026447629950013252, 0.026477015388329476, 0.02651002451891616, 0.02654720484868281, 0.026589196242683022, 0.02663674894833562, 0.026690745740913624, 0.026752229146913026, 0.026822434512049464, 0.026902825436788902, -0.02596454497825426, 0.05924329509565754, -0.011362285055067922, 0.04146392408863597, 0.01152126638493084, 0.046637047550889266, -0.011479649699744021, 0.047391733368470856, -0.004934084337624212, 0.047741241401878465, 0.008654532619271293, 0.03978345679538514, 0.014316195989755531, 0.0447340604818679, -0.002216096056957828, 0.045671670152966026, -0.00875109549270392, 0.01914467926663166, 0.02601518623720378, 0.027805617882075917, 0.02888001846559063, 0.029804059457532506, 0.031116097217352978, 0.03284865742762877, 0.03803816330211662, 0.04599797748098888, -0.02341066623690058, 0.01635810252854475, 0.048720095953077136, 0.01765042520643756, 0.05820063017989241, 0.004292676331129286, 0.0591265372546792, 0.00717710851752984, 0.05946620496987842, 0.02677676376801852, 0.05883597846347843, 0.05894415155673882, -0.013138229089886044, 0.04423962233402601, 0.05169782999670636, 0.049524929735812906, 0.04808921476670802, 0.047289085149578636, 0.04479365228669474, 0.04364693077271076, 0.041125351388993536, 0.03975388976280381, 0.03720773617263817, 0.03578332070606205, 0.03346554166371507, 0.032111971271754136, 0.031115708823350907, 0.029200804383270107, 0.02908720299761791, 0.028011965658828908, 0.02811286904656929, 0.02788931507224368, 0.02806927228009304, 0.028346435158513206, 0.028426616932423876, 0.028635121286351595, 0.02871528755271724, 0.028813734163655624, 0.028860042133637354, 0.02850365553769807, 0.03487526277131359, 0.021037548341414247, 0.03369653906556591, 0.02758487113235164, 0.029922250727554722, 0.026573886354649634, 0.030334156821386404, 0.024868558572161525, 0.03327236171172965, 0.019465097673327936, 0.04431360841277998, 0.0004312819552048097, 0.05923716878755725, 0.014906949664232894, 0.05431114929962311, -0.011034334660526834, 0.05899718232987983, 0.03353341931740905, 0.03169140290514072, 0.029197566383265094, 0.028499793699881426, 0.02806120225752462, 0.027774881818634523, 0.10045412844004176];
y1 = [0.05326143595381553, 0.05324683414026974, 0.053230407567871355, 0.05321187465742305, 0.0531909046078681, 0.05316710726848484, 0.0531400205271802, 0.05310909456492635, 0.05307367234968813, 0.053032967796955266, -0.05349859899013659, 0.005146812221567099, 0.05837085032927486, 0.04262629105384452, 0.05833967869917256, 0.0368950333455782, 0.0583478819890354, -0.0359204857729819, 0.05926139132339403, 0.035454640870312026, 0.05883329631235357, 0.044198803776176465, 0.057717451626160154, 0.03918062687910717, 0.05942513448113995, -0.03808354284036475, -0.05881901068118034, 0.05630043468405055, 0.05347399157421151, 0.05256524806401286, 0.05198271081102224, 0.05145848549740939, 0.050675893517484916, 0.04957038828814553, 0.04570947191159336, 0.03768877495347489, 0.05466441617889717, -0.057172284994574385, -0.034097066445050395, 0.05678661972566412, -0.012204275336889836, 0.05931130263070772, -0.006349037888236708, 0.059031744029486743, 0.00016779843754433088, 0.05309672882529548, 0.008636279759267174, -0.007864139310276741, 0.05799693635199099, 0.03973806117034373, 0.029386936952783493, 0.03291715395501282, 0.034981210856067646, 0.03605551435704557, 0.03911248400004674, 0.0403881557385013, 0.042953034386024935, 0.04422539924706248, 0.04638795165495657, 0.04749538555567634, 0.04915602924351559, 0.050050764138795056, 0.05067613199777243, 0.05180319211405049, 0.051867063842197414, 0.05245557615510288, 0.05240156757011816, 0.05252088912648345, 0.05242493341437093, 0.05227558994061576, 0.05223203173927349, 0.052118015299425835, 0.052073889336211376, 0.052019481094887965, 0.05199380403355658, 0.05219003076089823, -0.04816610568093571, 0.055620852650942965, 0.04899796878277707, 0.05268142532664433, 0.05138984920422107, 0.05319855499771986, 0.05114779193445962, 0.05401677965575313, 0.04928699256354596, 0.05619045882000817, 0.03965553932648058, 0.05946487774905762, 0.005216849994938322, 0.05756770398012456, 0.02421893374179085, 0.058433732966795215, 0.007455881367761652, 0.04910974932452872, 0.05031811474746739, 0.05180501720036457, 0.05219213972332826, 0.05242925345355909, 0.05258149512705135, 0.11271487003865222];
x2 = [0.02628732516657384, 0.026308240381455406, 0.02633267610649881, 0.026361162398531146, 0.026394317917279864, 0.026432867045254715, 0.026477660872930242, 0.02652970293089063, 0.026590180368607497, 0.02666049738533438, -0.030850123291415787, 0.05135887864274613, -4.814414371745457e-05, 0.038729981300230865, 0.013943269241050382, 0.04155897019321819, -0.005216517985429769, 0.040547753402317754, -0.006775801823119432, 0.043405612065929855, 0.012869719435637306, 0.03679749823101819, 0.017492377896112687, 0.03954354649795544, 0.004211542418391723, 0.03490901744113084, -0.04159089070185562, 0.021593451595399937, 0.02620312935447955, 0.02811214993095712, 0.029080075009809914, 0.029821726852967245, 0.030710990340590882, 0.03174950922637554, 0.03381099381758501, 0.035807650777887945, -0.0019485331473241274, -0.025942871448256133, 0.008515964568840628, 0.011773735801109853, 0.020972455007197466, 0.009842794039275127, 0.013756198483367843, 0.011261694465345418, 0.014021063533748324, 0.02076203914210195, 0.015987941235537928, -0.007369704159618351, -0.004823820071059082, 0.01502276371127187, 0.009696816586034052, 0.008059543487761722, 0.006363836282809121, 0.00454126810523614, 0.0030749218796422007, 0.0016604386108958202, 0.0005283256942536507, -0.00040672333066571476, -0.0009520233118014421, -0.0011069004978179198, -0.0006981571873887482, 0.0003372827419219071, 0.0020571022172468645, 0.004573710980127377, 0.007651315739668263, 0.010957196362701538, 0.01406426177204434, 0.01667204305391179, 0.01870396240467631, 0.020017320730020938, 0.021066281415779375, 0.02188762355576923, 0.022519658261574094, 0.02298513500262178, 0.02328763682817936, 0.022735476863628534, -0.042324904124916074, 0.007397353813622054, 0.03425822327947925, 0.01998297329619403, 0.02730942611492182, 0.020754973056250403, 0.02767946007640676, 0.018575062705374012, 0.030994995568958128, 0.010807412364260305, 0.04185122121931473, -0.027806036662281652, 0.05529729816214646, -0.04218344569561072, 0.04794264402399229, -0.018485182501953634, -0.04986234076695917, 0.031134098959054057, 0.028539550160129323, 0.026081537077198735, 0.02526226410229171, 0.02480639208629043, 0.024508768562114813, -0.006781816586258316];
y2 = [0.04988856120390641, 0.049877534937491204, 0.04986463849742942, 0.04984958495722272, 0.04983203773769096, 0.04981160048800862, 0.04978780451181991, 0.04976009310489471, 0.04972780219730216, 0.049690138685414, 0.04720340979541138, 0.023284277699099465, 0.05639051059842004, 0.040986345920231426, 0.054639520919208984, 0.03811487898299437, 0.056148730560154125, 0.03918892314715883, 0.05598196596282512, 0.03599784499926495, 0.05490229799431956, 0.04272980373635371, 0.05360884925969489, 0.04020198917681972, 0.05623304112234351, 0.044286030581933034, 0.03808004482711902, 0.052092368458404925, 0.049932835043100754, 0.048883525135453354, 0.04831398597541847, 0.04785975982927737, 0.04729404905174883, 0.046603225932261294, 0.04512990915652648, 0.043562646260046245, 0.0563568560335197, 0.050068547257019036, 0.05574379203885704, 0.05514772115595301, 0.05234546909122306, 0.05552487198462952, 0.05468691805811776, 0.05525455855563699, 0.05461960985572567, 0.052429283173346164, 0.054076591409389696, 0.055906882080910325, 0.05618383008776773, 0.054352631710749666, 0.055550551315949104, 0.05581160956448006, 0.05603029172844565, 0.056207373959343165, 0.05630663245873624, 0.05636607975572305, 0.056388056141082554, 0.05638906436128721, 0.05638249422491759, 0.05637966632303737, 0.05638620912910186, 0.05638952246438267, 0.05635299755893097, 0.056204743316550676, 0.055869037676167466, 0.05531574686541152, 0.05460850249014815, 0.05386961094919496, 0.05319824991269506, 0.05271810765003426, 0.052307779447423375, 0.051969451974116954, 0.051698713670564445, 0.05149345174214259, 0.05135735560139265, 0.051604167420785885, -0.0372625078896438, 0.05590323031780153, 0.0447913623497036, 0.052731136737725226, 0.04933646976307404, 0.05243208079833739, 0.04912982285015577, 0.05324339441565051, 0.04710840957928131, 0.05534520612842542, 0.037793746650220506, 0.04905829520626348, 0.011049923953391882, 0.03742257223460932, 0.029688295461307135, 0.0532746659424399, -0.02633702672377236, 0.04701659159719007, 0.04863523496464861, 0.04999645414526732, 0.05041537479613911, 0.05064123729798009, 0.05078594556545912, 0.062231891001122364];

figure; 
scatter(x1, y1, 'or', 'linewidth',1); hold on;
scatter(x2, y2, 'ob','linewidth',1);grid on; box on;
set(gca,'xlim',[-0.07 0.118]);
set(gca,'ylim',[-0.07 0.118]);
set(gca,'fontsize',20);
xlabel('v_x'); ylabel('v_y');


%title("velocity space vector")


vs = [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1];
omega = [0.9999943100824125, 0.9999943185610419, 0.9999943268494824, 0.9999943349236997, 0.9999943427570929, 0.999994350320217, 0.9999943575805106, 0.9999943645020528, 0.9999943710453809, 0.9999943771672226, 0.9948917770867289, 0.9998225723496983, 0.9999956533642554, 0.9999990051501693, 0.9999924383559271, 0.9999986854460898, 0.9999963824810507, 0.9971647372706381, 0.9999956121341225, 0.9999992948970211, 0.9999897749204971, 0.9999994768717498, 0.9999897366691791, 0.9999984701512299, 0.999991706205318, 0.99656937057668, 0.9947909617671473, 0.9999886129142616, 0.9999941232048121, 0.9999935010213512, 0.9999936399715327, 0.9999940448433421, 0.9999951201533244, 0.9999968052251081, 0.999999756125354, 0.9999613213683013, 0.9999880308244924, 0.9933557910959102, 0.9951803510991988, 0.999998901621948, 0.997221114465351, 0.9999806285443317, 0.9971211904644297, 0.9999850025101316, 0.9974970005762148, 0.9999938323445264, 0.9980402448034115, 0.9957680161958132, 0.9999715007724574, 0.9994916307053168, 0.9987736011423215, 0.9988682138839541, 0.9988883119325184, 0.9988534587922612, 0.9989498701858378, 0.9989530422900739, 0.9990482957603163, 0.9990806082696241, 0.9991863656421893, 0.9992467766514074, 0.99936269233433, 0.9994529997997096, 0.9995460209622593, 0.9996777026433391, 0.9997576252010916, 0.9998482752710275, 0.9998978891677454, 0.9999354103426605, 0.9999552009699934, 0.9999646621577396, 0.9999724386792327, 0.9999768306250728, 0.9999804344385255, 0.9999826421638142, 0.9999840883129798, 0.999982931753923, 0.9970838687407716, 0.9999099734986044, 0.9999999993014097, 0.9999718637406653, 0.9999959376463402, 0.9999828845952309, 0.9999957776654635, 0.9999799727771728, 0.999996681034586, 0.9999623056653085, 0.999996270138298, 0.9995576481262408, 0.9999962265019666, 0.9981790802691669, 0.9999886050615445, 0.9999634208582874, 0.9934910336531256, 0.9999954668259833, 0.9999936695127251, 0.9999936063330555, 0.9999932314432564, 0.9999931458365754, 0.9999930857956104, 0.9929598380959646];

figure; box on; grid on; 
scatter(vs, omega, 'or');grid on; box on; 
set(gca,'fontsize',20);
xlabel('v');
ylabel('\omega');
%title("velocity space vector")
